CBR: Controlled Burst Recording

Collecting traces from software running in the field is both useful and challenging. Traces may indeed help revealing unexpected usage scenarios, detecting and reproducing failures, and building behavioral models that reflect how the software is actually used. On the other hand, recording traces is an intrusive activity that may annoy users, negatively affecting the usability of the applications, if not properly designed. In this paper we address field monitoring by introducing Controlled Burst Recording, a monitoring solution that can collect comprehensive runtime data without compromising the quality of the user experience. The technique encodes the knowledge extracted from the monitored application as a finite state model that both represents the sequences of operations that can be executed by the users and the corresponding internal computations that might be activated by each operation. Our initial assessment with information extracted from ArgoUML shows that Controlled Burst Recording can reconstruct behavioral information more effectively than competing sampling techniques, with a low impact on the system response time.

==> after rev/code/Cart.java <==
public class Cart {

	static int PRICE = 1000;
	static double DISCOUNT = 0.8;
	static double TAX_PERCENTAGE = 0.22;
	static int CART_SIZE = 30;
	
	Product[] products;
	int nProducts = 0;
	double total = 0;

	public void addItem(Product product) {
		if (nProducts == 0) {
			products = new Product[CART_SIZE];
		}
		products[nProducts] = product;
		nProducts++;
	}

	public void emptyCart() {
		if (nProducts > 0)
			products = new Product[CART_SIZE];
	}

	public void applyDiscount() {
		for (int i = 0; i < nProducts; i++)
			if (products[i].value < PRICE)
				return;
		total = total * DISCOUNT;
	}

	public double calculateTotal() {
		for (Product p : products) {
			double pTaxes = 0;
			if (p.taxFree)
				pTaxes = 0;
			else
				pTaxes = p.value * TAX_PERCENTAGE;
			total = total + p.value + pTaxes;
		}
		return total;
	}

	public class Product {
		int value;
		boolean taxFree;
	}
}


==> code/Cart.java <==
public class Cart {

	static int PRICE = 1000;
	static double DISCOUNT = 0.8;
	static double TAX_PERCENTAGE = 0.22;
	static int CART_SIZE = 30;
	
	Product[] products;
	int nProducts = 0;
	double total = 0;

	public void addItem(Product product) {
		if (nProducts == 0) {
			products = new Product[CART_SIZE];
		}
		products[nProducts] = product;
		nProducts++;
	}

	public void emptyCart() {
		if (nProducts > 0)
			products = new Product[CART_SIZE];
	}

	public void applyDiscount() {
		for (int i = 0; i < nProducts; i++)
			if (products[i].value < PRICE)
				return;
		total = total * DISCOUNT;
	}

	public double calculateTotal() {
		for (Product p : products) {
			double pTaxes = 0;
			if (p.taxFree)
				pTaxes = 0;
			else
				pTaxes = p.value * TAX_PERCENTAGE;
			total = total + p.value + pTaxes;
		}
		return total;
	}

	public class Product {
		int value;
		boolean taxFree;
	}
}

